A Computer Vision Problem in Flatland

When is it possible to project two sets of labeled points lying in a pair of projective planes to the same image on a projective line? We give a complete answer to this question and describe the loci of the projection centers that enable a common image. In particular, we find that there exists a solution to this problem if and only if these two sets are themselves images of a common pointset in projective space.

==> images/geogebra_files/geogebra_javascript.js <==
function ggbOnInit() {}

